Polylogarithmic functions with prescribed branching locus and linear relations between them

We consider the problem of finding the set of classical polylogarithmic functions $\text{Li}_n$ with branching locus determined by the solution of $p_1\cdot p_2\cdot \ldots \cdot p_n=0$, where $p_1,\ldots, p_n$ are irreducible polynomials of several variables. We present an algorithm of constructing a complete set of possible arguments of $\text{Li}_n$ functions. The corresponding Mathematica code is included as ancillary file. Using this algorithm and the symbol map, we provide some examples of polylogarithmic identities.

==> anc/Arguments.wl <==
(* ::Package:: *)

PolyLogArguments::usage="PolyLogArguments[ps_,vs_,dg_] constructs arguments of PolyLog functions with branching determined by Times@@ps==0.
Option \"Condition\" determines additional condition for powers n in ps^n."


Options[PolyLogArguments]={Condition->(True&),Parallelize->False};


PolyLogArguments[ps_,vs_List:Automatic,dg_Integer:Automatic,OptionsPattern[]]:=Module[
{polys,vars,deg,degs,s,l,n,ns,Ps,Nn,lms,mons,pairs,triplets,a1,a2,a3,i,j,k,table,map},
vars=Replace[vs,Automatic->Variables[ps]];
polys=DeleteDuplicates@Map[Collect[#/CoefficientRules[#,vars][[1,2]],vars,Factor]&,ps];
PrintTemporary["Found ",l=Length[polys]," distinct polynomials."];
degs=Exponent[polys/.Thread[vars->s vars],s];
deg=Replace[dg,Automatic:>((PrintTemporary["Degree: ",#];#)&[Total@degs-1])];
(*ns=Select[Flatten[Flatten[Permutations[#-ConstantArray[1,l]]&/@IntegerPartitions[l+#,{l}],1]&/@Range[0,deg],1],
((# . degs)<=deg)&&OptionValue[Condition][#]&];*)
n=ConstantArray[0,{l}];
ns=Select[Reap[While[True,
Do[If[n[[i]]++;degs . n<=deg,Break[],n[[i]]=0],{i,l}];
Sow[n];
If[MatchQ[n,{0...}],Break[]]
]][[-1,1]],OptionValue[Condition][#]&];(*\[DoubleLongLeftArrow] fast generation of powers n*)
Nn=Length[ns];
(*optimization of the search starts here!*)
{ns,Ps,mons}=Transpose[SortBy[({#,Times@@(polys^#),SortBy[First/@CoefficientRules[Times@@(polys^#),vs],-{Plus[##],##}&@@#&]})&/@ns,
{Plus[##],##}&@@First[Last[#]]&]];
l=Nn*(Nn-1)/2;

If[OptionValue[Parallelize],SetSharedVariable[k];table=ParallelTable;map=ParallelMap,table=Table;map=Map];
k=0;
Monitor[
pairs=Flatten[(*Parallel*)Table[(k++;If[mons[[i,1]]===mons[[j,1]]&&MatchQ[Times@@ns[[{i,j}]],{0..}],"list"[i,j],{}]),{i,Nn},{j,i+1,Nn}]]/."list"->List
,"Searching for pairs {Pi,Pj} with the same leading monomial: "<>ToString[k]<>"/"<>ToString[l]];
PrintTemporary["Found ",l=Length[pairs]," pairs."];
k=0;
Monitor[
triplets=(*DeleteDuplicates@*)Flatten[(*Parallel*)map[Function[pair,k++;Module[{u,d},
(u=Union[##];d=Complement[u,Intersection[##]])&@@mons[[pair]];
Prepend[pair,#]&/@Select[(*Complement[Range[Nn],pair]*)Range[Min[pair]-1],SubsetQ[u,mons[[#]]]&&SubsetQ[mons[[#]],d]&]]],pairs],1]
,"Searching for candidate triplets {Pi,Pj,Pk}: "<>ToString[k]<>"/"<>ToString[l]];
PrintTemporary["Found ",l=Length[triplets],"  candidate triplets."];
(*sort out by radical degree*)
k=0;
Monitor[
triplets=(k++;s=Sign[Plus@@ns[[#]]] . degs;
If[Max[ns[[#]] . degs]<s,#,Unevaluated[Sequence[]]])&/@triplets
,"Sorting out candidate triplets {Pi,Pj,Pk}: "<>ToString[k]<>"/"<>ToString[l]];
PrintTemporary["Remaining ",l=Length[triplets],"  candidate triplets."];
k=0;
Monitor[triplets=map[(k++;s=NullSpace[Outer[Coefficient,Last/@CoefficientRules[Ps[[#]] . {a1,a2,a3},vs],{a1,a2,a3}]];
If[s=!={},Ps[[#]]*First[s],Unevaluated[Sequence[]]])&,triplets]
,"Searching for linear dependent triplets {Pi,Pj,Pk}: "<>ToString[k]<>"/"<>ToString[l]];
SortBy[SortBy[#,{StringLength[ToString[#,InputForm]],#}&]&/@({-(#2/#1),-(#1/#2),-#3/#1,-#1/#3,-#3/#2,-#2/#3}&@@@triplets),{StringLength[ToString[#,InputForm]],#}&@*First]
]


==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126522,       4197]
NotebookOptionsPosition[    121816,       4108]
NotebookOutlinePosition[    122217,       4124]
CellTagsIndexPosition[    122174,       4121]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Examples", "Title",
 CellChangeTimes->{{3.7782147800743017`*^9, 3.7782147886662207`*^9}, {
  3.930110908746587*^9, 
  3.9301109101052103`*^9}},ExpressionUUID->"148e8013-0472-417e-9a4e-\
d8fc85e6b880"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"<<", "\"\<Arguments.wl\>\""}]}], "Code",
 CellChangeTimes->{{3.906496282034855*^9, 3.9064962907330303`*^9}, {
   3.93011067716116*^9, 3.9301106858894043`*^9}, 3.9301108108664503`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"28f515d7-751e-470f-94f5-58d641d9e2eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PolyLog", "[", 
    RowBox[{"n", ",", "z"}], "]"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "r"], 
       RowBox[{"r", "!"}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", "z", "]"}], "]"}], "r"], 
      RowBox[{"PolyLog", "[", 
       RowBox[{
        RowBox[{"n", "-", "r"}], ",", "z"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], 
     RowBox[{"n", "!"}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"Abs", "[", "z", "]"}], "]"}], 
     RowBox[{"n", "-", "1"}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}]}]}]], "Code",
 CellChangeTimes->{{3.930103258218021*^9, 3.930103284562759*^9}, 
   3.93010741261355*^9, {3.9301991920436*^9, 3.930199193452518*^9}, 
   3.93020355971837*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"9916fb32-3ffa-4385-8973-024b20cca074"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["L", "~"], "[", 
   RowBox[{"3", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", "z"}], "]"}], "+", 
   RowBox[{
    FractionBox["1", "6"], 
    FractionBox["1", "4"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SuperscriptBox["z", "2"], "]"}], "2"], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "6"], 
    FractionBox[
     RowBox[{"Log", "[", 
      SuperscriptBox["z", "2"], "]"}], "2"]}]}]}]], "Code",
 CellChangeTimes->{{3.930021107744691*^9, 3.930021112936536*^9}, {
  3.9301922693902197`*^9, 3.930192270518242*^9}, {3.930192308440257*^9, 
  3.9301923243906403`*^9}, {3.930193545395316*^9, 3.930193545810748*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fc4e9015-9b7e-49f8-a0e2-d6ab69dcf684"],

Cell[CellGroupData[{

Cell["Possible arguments", "Section",
 CellChangeTimes->{{3.930203469558065*^9, 
  3.930203488205778*^9}},ExpressionUUID->"65644663-cf62-460c-9826-\
0ed427b7cd63"],

Cell[CellGroupData[{

Cell["Example 1", "Subsection",
 CellChangeTimes->{{3.9301111138195133`*^9, 
  3.930111115456801*^9}},ExpressionUUID->"ef14f2a8-7533-45f2-89ba-\
a5313967b78a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}]}], "}"}], ",", 
   RowBox[{"{", "x", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.929133879774781*^9, 3.929133890734177*^9}, {
  3.929134159133177*^9, 3.929134159429475*^9}, {3.929138307807047*^9, 
  3.929138310254609*^9}, {3.929139498230023*^9, 3.929139503309292*^9}, {
  3.929139886171486*^9, 3.9291398866588383`*^9}, {3.929140424732786*^9, 
  3.92914042580389*^9}, {3.929140457700489*^9, 3.929140489884595*^9}, {
  3.929140764657855*^9, 3.929140765352262*^9}, {3.929149468426012*^9, 
  3.92914947450489*^9}, {3.930110724450706*^9, 3.930110727873844*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"a0c3820d-ae83-4d97-a1a9-8f14fe953a46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", ",", 
    RowBox[{"1", "-", "x"}], ",", 
    FractionBox["1", "x"], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
    FractionBox["1", 
     RowBox[{"1", "-", "x"}]], ",", 
    RowBox[{"-", 
     FractionBox["x", 
      RowBox[{"1", "-", "x"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9301107351139402`*^9, 3.93011082059418*^9, 
  3.9302039658651533`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"ca734790-c34f-4758-9f13-339b46d65411"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsection",
 CellChangeTimes->{{3.9301111138195133`*^9, 
  3.930111128569127*^9}},ExpressionUUID->"ef1d781f-ecb3-4fb1-8535-\
b3f76124fd74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     RowBox[{"x", "+", "1"}]}], "}"}], ",", 
   RowBox[{"{", "x", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9301108505611362`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"69d0473d-4b4a-4e7b-b8f0-34797443d063"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     FractionBox["1", "x"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "x"}], ",", 
     RowBox[{"1", "+", "x"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "x"]}], ",", 
     FractionBox[
      RowBox[{"1", "+", "x"}], "x"], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", "2"], ",", 
     FractionBox["1", 
      SuperscriptBox["x", "2"]], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], ")"}]}], ",", 
     FractionBox[
      SuperscriptBox["x", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}]}], 
      SuperscriptBox["x", "2"]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], "2"], ",", 
     FractionBox[
      RowBox[{"1", "+", "x"}], "2"], ",", 
     RowBox[{"-", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]], ",", 
     FractionBox[
      RowBox[{"1", "+", "x"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "x"}], 
      RowBox[{"2", " ", "x"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], 
      RowBox[{"2", " ", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "x"}], 
       RowBox[{"1", "-", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "x"}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}], 
       RowBox[{"1", "-", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "x"}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "x"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"]], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"], 
      RowBox[{"4", " ", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], 
       RowBox[{"4", " ", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "x"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]]}], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"]], ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9301108534297867`*^9, 3.930203969648428*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"2c9ab0c7-6fcd-4e90-adbd-de86e3a2de3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsection",
 CellChangeTimes->{{3.9301111138195133`*^9, 
  3.930111124304717*^9}},ExpressionUUID->"62ccabad-9f70-4329-a2f7-\
07c9a9e29640"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     RowBox[{"1", "-", "x", "+", 
      SuperscriptBox["x", "2"]}]}], "}"}], ",", 
   RowBox[{"{", "x", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{3.930110890038546*^9, 3.9301109650266047`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"a56e1408-53a4-433a-8cb8-1b74c191ddae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     FractionBox["1", "x"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "x", "+", 
      SuperscriptBox["x", "2"]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x", "+", 
       SuperscriptBox["x", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], 
      SuperscriptBox["x", "2"]], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["x", "2"], 
       RowBox[{"1", "-", "x"}]]}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x", "+", 
       SuperscriptBox["x", "2"]}], 
      SuperscriptBox["x", "2"]], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["x", "2"], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "x"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], "x"]}], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}], "x"]}], ",", 
     FractionBox[
      RowBox[{"1", "-", "x", "+", 
       SuperscriptBox["x", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x", "-", 
        SuperscriptBox["x", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.930110893049337*^9, 3.9301109720916033`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1d7312bb-d8f5-4277-9ed2-281fcd52c887"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{3.930110893049337*^9, 3.930110972093587*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"56871ed1-8744-441a-b909-1013137780d0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsection",
 CellChangeTimes->{{3.9301111138195133`*^9, 
  3.930111135857082*^9}},ExpressionUUID->"ef614d31-d249-4832-b06c-\
667cf059a2e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", "y", ",", 
     RowBox[{"1", "-", "y"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.930110918091962*^9, 3.9301109532825613`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9d5528ac-cd18-431e-8f59-d988340f4284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     FractionBox["1", "x"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"1", "-", "y"}], ",", 
     FractionBox["1", "y"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "y"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox["y", 
       RowBox[{"1", "-", "y"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "y"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9301109290706873`*^9, 3.930110955861355*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"a8830105-9b34-43c0-9e77-cd9b4e764c28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.9301109290706873`*^9, 3.930110955863207*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"8c800ea4-9b0f-4ec4-a494-2c32de60fe80"]
}, Open  ]],

Cell[TextData[{
 "With additional ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "6"], "=", 
    RowBox[{"y", "-", "x"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "aebeb69b-460a-4ac2-9449-ce4fc70ef116"]
}], "Text",
 CellChangeTimes->{{3.930111142711008*^9, 
  3.930111168267095*^9}},ExpressionUUID->"0d9908c9-6e64-4033-933c-\
6a0fd24025ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", "y", ",", 
     RowBox[{"1", "-", "y"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     RowBox[{"y", "-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.930110960049734*^9, 3.930110996106378*^9}, {
  3.930111162745837*^9, 3.930111163441358*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"006b8b00-0c24-4d52-9c59-d9987bcd3b5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     FractionBox["1", "x"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"1", "-", "y"}], ",", 
     FractionBox["1", "y"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "y"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox["y", 
       RowBox[{"1", "-", "y"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["x", "y"], ",", 
     FractionBox["y", "x"], ",", 
     FractionBox[
      RowBox[{"x", "-", "y"}], "x"], ",", 
     FractionBox["y", 
      RowBox[{
       RowBox[{"-", "x"}], "+", "y"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "x"}], "+", "y"}], "y"], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{
        RowBox[{"-", "x"}], "+", "y"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "y"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"1", "-", "y"}]], ",", 
     FractionBox[
      RowBox[{"x", "-", "y"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], ",", 
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{
       RowBox[{"-", "x"}], "+", "y"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "y"}], 
       RowBox[{
        RowBox[{"-", "x"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "x"}], "+", "y"}], 
       RowBox[{"1", "-", "y"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"x", "-", "y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
      RowBox[{"x", "-", "y"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "x"}], "+", "y"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{"x", "-", "y"}]]}], ",", 
     FractionBox[
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "y"}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "y"}], 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y"}]}], ")"}]}], 
       RowBox[{"x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.93011096817306*^9, 3.930111005343107*^9}, 
   3.9301111782255173`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"9f6f1e19-36b5-481c-866f-f76a18f7a954"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.93011096817306*^9, 3.930111005343107*^9}, 
   3.930111178228396*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"562d955c-f317-48e2-8cff-a316193537f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsection",
 CellChangeTimes->{{3.930111184209011*^9, 
  3.930111186890378*^9}},ExpressionUUID->"e11bfc27-72d9-4cb3-a8c8-\
be7a76c42000"],

Cell[TextData[{
 "The upper boundary for the degree following from Eq. (2.9) is 14. \n\
Generating all polynomials ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "m"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "127b95ad-3ddc-4475-ba04-e23e1e58ab74"],
 " up to this degree would take a lot of memory and time. So we restrict the \
degree by 5 below and also use parallelization."
}], "Text",
 CellChangeTimes->{{3.9301111917365713`*^9, 3.930111344250413*^9}, {
  3.930111377571596*^9, 
  3.930111411470255*^9}},ExpressionUUID->"7015288e-0295-4e9f-a540-\
63f57b51a641"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", "y", ",", 
     RowBox[{"1", "-", "y"}], ",", "z", ",", 
     RowBox[{"1", "-", "z"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "z"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"y", " ", "z"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y", " ", "z"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "5", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[DoubleLongLeftArrow]", " ", "max"}], " ", "degree"}], "*)"}], 
   ",", 
   RowBox[{"Parallelize", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9301110197289877`*^9, 3.930111062889208*^9}, {
   3.9301113488384953`*^9, 3.930111367483161*^9}, 3.9301114162452602`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"33b75d4d-85d5-4160-96a8-f8887dfdfe6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     FractionBox["1", "x"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"1", "-", "y"}], ",", 
     FractionBox["1", "y"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "y"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox["y", 
       RowBox[{"1", "-", "y"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"1", "-", "z"}], ",", 
     FractionBox["1", "z"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "z"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "y"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "z"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "z"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "z"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "z"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"x", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", " ", "z"}], ",", 
     FractionBox["1", 
      RowBox[{"y", " ", "z"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"y", " ", "z"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"y", " ", "z"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "y", " ", "z"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "y", " ", "z"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y", " ", "z"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", "y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "z"}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"y", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"y", " ", "z"}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "z"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"y", " ", "z"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9301110396775103`*^9, 3.930111045195479*^9}, 
   3.930111103847639*^9, {3.9301114125083723`*^9, 3.930111425799982*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"21ae54b9-82b5-429a-bd59-ab92708ac348"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.9301110396775103`*^9, 3.930111045195479*^9}, 
   3.930111103847639*^9, {3.9301114125083723`*^9, 3.9301114258035917`*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"2731d10e-5d26-42d3-a50a-3c99a20d4958"]
}, Open  ]],

Cell["We can increase the degree to check the stabilization:", "Text",
 CellChangeTimes->{{3.930111431740157*^9, 
  3.930111452908499*^9}},ExpressionUUID->"655f8e93-f0c9-432e-8d17-\
77caaf84bb0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PolyLogArguments", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", "y", ",", 
     RowBox[{"1", "-", "y"}], ",", "z", ",", 
     RowBox[{"1", "-", "z"}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "z"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"y", " ", "z"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y", " ", "z"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "6", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[DoubleLongLeftArrow]", " ", "max"}], " ", "degree"}], "*)"}], 
   ",", 
   RowBox[{"Parallelize", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "%", "]"}]}], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"3e11a253-4eb4-4439-b8d6-30109b823f54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"1", "-", "x"}], ",", 
     FractionBox["1", "x"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], "x"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "x"}]], ",", 
     RowBox[{"-", 
      FractionBox["x", 
       RowBox[{"1", "-", "x"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"1", "-", "y"}], ",", 
     FractionBox["1", "y"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], "y"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox["y", 
       RowBox[{"1", "-", "y"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"1", "-", "z"}], ",", 
     FractionBox["1", "z"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], "z"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox["z", 
       RowBox[{"1", "-", "z"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "y"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "z"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "z"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "z"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "z"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"x", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", " ", "z"}], ",", 
     FractionBox["1", 
      RowBox[{"y", " ", "z"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"y", " ", "z"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"y", " ", "z"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", "y", " ", "z"}], ",", 
     FractionBox["1", 
      RowBox[{"x", " ", "y", " ", "z"}]], ",", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y", " ", "z"}]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y", " ", "z"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", "y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y"}]}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "y"}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "z"}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "x"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"y", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"y", " ", "z"}]}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "y"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "z"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"y", " ", "z"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"y", " ", "z"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", "z"}], 
       RowBox[{"1", "-", 
        RowBox[{"x", " ", "y", " ", "z"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", " ", "z"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "z"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9301115021582623`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"b0882416-383c-4ae7-8058-5c773b809049"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{3.930111502162058*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"c0c503f9-e375-4863-973a-52d7e0fe6156"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Identities in the paper", "Section",
 CellChangeTimes->{{3.930203501494035*^9, 
  3.930203507381616*^9}},ExpressionUUID->"c9a04595-1484-4e67-b5a2-\
ed7463dee1b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"identities", "=", 
  RowBox[{"Get", "[", "\"\<identities.m\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.930203438119648*^9, 3.93020343939119*^9}, {
  3.930203515631796*^9, 3.930203524359969*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"73ec9bbb-55e6-436a-9577-5a0270cc4adf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"Eq. (3.8)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"], "+", 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "[", 
        FractionBox[
         RowBox[{"1", "-", "x"}], "2"], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "-", "x"}], 
          RowBox[{"2", " ", "x"}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "2"], "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"], 
          RowBox[{"4", " ", "x"}]]}], "]"}]}]}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"Eq. (3.9)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "x"}], "2"], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "x"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"]]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "x"}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        FractionBox[
         RowBox[{"4", " ", "x"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"2", " ", "x"}], 
        RowBox[{"1", "+", "x"}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "+", "x"}], "2"], "]"}]}], "\[Equal]", 
     FractionBox[
      RowBox[{"7", " ", 
       SubscriptBox["\[Zeta]", "3"]}], "4"]}]}], ",", 
   RowBox[{"\<\"Eq. (3.10)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "x"}], "2"], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["L", "~"], "3"], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "x"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"]]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "x"}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["L", "~"], "3"], "[", 
        FractionBox[
         RowBox[{"4", " ", "x"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]], "]"}]}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"2", " ", "x"}], 
        RowBox[{"1", "+", "x"}]], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"1", "+", "x"}], "2"], "]"}]}], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       SubscriptBox["\[Zeta]", "2"]}], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SubscriptBox["\[Zeta]", "3"]}], "4"]}]}]}], ",", 
   RowBox[{"\<\"Eq. (3.12)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["x", "2"]]}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       FractionBox[
        RowBox[{"1", "-", "x"}], "2"], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       RowBox[{"1", "-", "x"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "x"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"]]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "x"}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       FractionBox["x", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}]], "]"}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        FractionBox[
         RowBox[{"4", " ", "x"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       FractionBox["x", 
        RowBox[{"1", "+", "x"}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       FractionBox[
        RowBox[{"2", " ", "x"}], 
        RowBox[{"1", "+", "x"}]], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       FractionBox[
        RowBox[{"1", "+", "x"}], "2"], "]"}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], "]"}]}]}], "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
       SubscriptBox["\[Zeta]", "2"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Zeta]", "2", "2"]}], "80"], "-", 
      RowBox[{
       FractionBox["7", "4"], " ", 
       RowBox[{"Log", "[", "2", "]"}], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["Li", "4"], "[", 
        FractionBox["1", "2"], "]"}]}]}]}]}], ",", 
   RowBox[{"\<\"Eq. (3.15)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["L", "2"], "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"], "x"]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "2"], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "2"], "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"1", "-", "x"}]]}], "]"}]}], "\[Equal]", 
     SubscriptBox["\[Zeta]", "2"]}]}], ",", 
   RowBox[{"\<\"Eq. (3.16)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"], "x"]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        FractionBox[
         RowBox[{"1", "-", "x"}], 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}]], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        FractionBox["x", 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}]], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        RowBox[{"1", "-", "x", "+", 
         SuperscriptBox["x", "2"]}], "]"}]}]}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"Eq. (3.17)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"], "x"]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "4"], "[", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        FractionBox[
         RowBox[{"1", "-", "x"}], 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}]], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "2"], 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}]], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        FractionBox["x", 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}]], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], 
          RowBox[{"1", "-", "x", "+", 
           SuperscriptBox["x", "2"]}]]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        FractionBox[
         SuperscriptBox["x", "2"], 
         RowBox[{"1", "-", "x", "+", 
          SuperscriptBox["x", "2"]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{
        SubscriptBox["L", "4"], "[", 
        RowBox[{"1", "-", "x", "+", 
         SuperscriptBox["x", "2"]}], "]"}]}]}], "\[Equal]", 
     FractionBox[
      RowBox[{"19", " ", 
       SubscriptBox["\[Zeta]", "4"]}], "4"]}]}], ",", 
   RowBox[{"\<\"Eq. (3.20)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["L", "2"], "[", "x", "]"}]}], "-", 
      RowBox[{
       SubscriptBox["L", "2"], "[", "y", "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "2"], "[", 
       RowBox[{"x", " ", "y"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "2"], "[", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "2"], "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y"}]}]], "]"}]}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"Eq. (3.22)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["L", "3"], "[", "x", "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"x", "-", "y"}], 
        RowBox[{"1", "-", "y"}]], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        FractionBox["x", "y"], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "y"}]], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "x"}], ")"}], "2"], " ", "y"}]], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", "y", "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        SubscriptBox["L", "3"], "[", 
        RowBox[{"x", " ", "y"}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "x"}], "+", "y"}], 
        RowBox[{"1", "-", "x"}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "x"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "y"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y"}]}]], "]"}]}], "\[Equal]", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}]}], ",", 
   RowBox[{"\<\"Eq. (3.25)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["L", "3"], "[", "x", "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", "y", "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"x", " ", "y"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], 
         RowBox[{"1", "-", "y"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{"1", "-", "y"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", "z", "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"x", " ", "z"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"y", " ", "z"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"x", " ", "y", " ", "z"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "z"}], 
         RowBox[{"1", "-", "z"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", "z"}], 
         RowBox[{"1", "-", "z"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "x"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "y"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"x", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], " ", "z"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "y", " ", "z"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "-", 
      RowBox[{
       SubscriptBox["L", "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", "z"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], "]"}]}], 
     "\[Equal]", 
     RowBox[{"3", " ", 
      SubscriptBox["\[Zeta]", "3"]}]}]}], ",", 
   RowBox[{"\<\"Eq. (3.26)\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", "x", "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", "y", "]"}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"x", " ", "y"}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], 
         RowBox[{"1", "-", "y"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{"1", "-", "x"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{"1", "-", "y"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", "z", "]"}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"x", " ", "z"}], "]"}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"y", " ", "z"}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"x", " ", "y", " ", "z"}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "z"}], 
         RowBox[{"1", "-", "z"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", "z"}], 
         RowBox[{"1", "-", "z"}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "x"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "y"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"1", "-", "z"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"x", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], " ", "z"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "+", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "y", " ", "z"}], 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", "y", " ", "z"}]}]], "]"}], "-", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["L", "~"], "3"], "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", "z"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}]]}], "]"}]}], 
     "\[Equal]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"x", " ", "y", " ", "z"}], "]"}], " ", 
       SubscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Zeta]", "3"]}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.930203512464229*^9, 3.93020352513715*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"4f0399cc-7953-4530-b979-92ee5cc607e6"]
}, Open  ]],

Cell["Check numerically:", "Text",
 CellChangeTimes->{{3.93020352894993*^9, 
  3.930203533261709*^9}},ExpressionUUID->"80aa8b27-8766-4610-ad05-\
5e1858c58ddc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Last", "/@", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"identities", ",", 
        RowBox[{"\"\<Eq. (3.22)\>\"", "->", "_"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["Li", "n_"], "[", "z_", "]"}], ":>", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"n", ",", "z"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["L", "n_"], "[", "z_", "]"}], ":>", 
        RowBox[{"L", "[", 
         RowBox[{"n", ",", "z"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["L", "~"], "n_"], "[", "z_", "]"}], ":>", 
        RowBox[{
         OverscriptBox["L", "~"], "[", 
         RowBox[{"n", ",", "z"}], "]"}]}], ",", 
       RowBox[{
        SubscriptBox["\[Zeta]", "n_"], ":>", 
        RowBox[{"Zeta", "[", "n", "]"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "->", "120"}], "]"}]}], ",", 
      RowBox[{"y", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "->", "120"}], "]"}]}], ",", 
      RowBox[{"z", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "->", "120"}], "]"}]}]}], "}"}]}], ",", 
   RowBox[{"{", "10", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.930203574782032*^9, 3.930203692519286*^9}, {
  3.9302037272627077`*^9, 3.9302037575743017`*^9}, {3.930203792647257*^9, 
  3.930203840374261*^9}, {3.930203907246951*^9, 3.9302039286147137`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"8dff3a17-87c3-4001-a805-35934f65a64b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.930203930262891*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"410dd996-72f6-42be-9344-c49e06bf359b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\"\<Eq. (3.22)\>\"", "/.", "identities"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["Li", "n_"], "[", "z_", "]"}], ":>", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"n", ",", "z"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["L", "n_"], "[", "z_", "]"}], ":>", 
         RowBox[{"L", "[", 
          RowBox[{"n", ",", "z"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["L", "~"], "n_"], "[", "z_", "]"}], ":>", 
         RowBox[{
          OverscriptBox["L", "~"], "[", 
          RowBox[{"n", ",", "z"}], "]"}]}], ",", 
        RowBox[{
         SubscriptBox["\[Zeta]", "n_"], ":>", 
         RowBox[{"Zeta", "[", "n", "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"x", "->", " ", 
      RowBox[{"y", " ", "r"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "->", "120"}], "]"}]}], ",", 
      RowBox[{"y", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "->", "120"}], "]"}]}], ",", 
      RowBox[{"z", "->", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"WorkingPrecision", "->", "120"}], "]"}]}]}], "}"}]}], ",", 
   RowBox[{"{", "10", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93020384514319*^9, 3.930203902535452*^9}, {
  3.9302039406546307`*^9, 3.9302039468705397`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"46dc084f-5fae-409e-a4a3-db810df091cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.9302038675733213`*^9, 3.9302039030556602`*^9}, 
   3.930203947548243*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"f6798fa2-f067-48b6-9b2c-e4d5d547ee9b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1571.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (June 10, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dac7bff1-e535-4070-a2f5-26179ddafb27"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 96, "Title",ExpressionUUID->"148e8013-0472-417e-9a4e-d8fc85e6b880"],
Cell[789, 28, 393, 7, 69, "Code",ExpressionUUID->"28f515d7-751e-470f-94f5-58d641d9e2eb"],
Cell[1185, 37, 1323, 42, 65, "Code",ExpressionUUID->"9916fb32-3ffa-4385-8973-024b20cca074"],
Cell[2511, 81, 893, 25, 68, "Code",ExpressionUUID->"fc4e9015-9b7e-49f8-a0e2-d6ab69dcf684"],
Cell[CellGroupData[{
Cell[3429, 110, 163, 3, 65, "Section",ExpressionUUID->"65644663-cf62-460c-9826-0ed427b7cd63"],
Cell[CellGroupData[{
Cell[3617, 117, 159, 3, 53, "Subsection",ExpressionUUID->"ef14f2a8-7533-45f2-89ba-a5313967b78a"],
Cell[CellGroupData[{
Cell[3801, 124, 768, 14, 29, "Input",ExpressionUUID->"a0c3820d-ae83-4d97-a1a9-8f14fe953a46"],
Cell[4572, 140, 547, 16, 45, "Output",ExpressionUUID->"ca734790-c34f-4758-9f13-339b46d65411"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5168, 162, 159, 3, 53, "Subsection",ExpressionUUID->"ef1d781f-ecb3-4fb1-8535-b3f76124fd74"],
Cell[CellGroupData[{
Cell[5352, 169, 350, 9, 29, "Input",ExpressionUUID->"69d0473d-4b4a-4e7b-b8f0-34797443d063"],
Cell[5705, 180, 4582, 162, 104, "Output",ExpressionUUID->"2c9ab0c7-6fcd-4e90-adbd-de86e3a2de3b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10336, 348, 159, 3, 53, "Subsection",ExpressionUUID->"62ccabad-9f70-4329-a2f7-07c9a9e29640"],
Cell[CellGroupData[{
Cell[10520, 355, 476, 11, 51, "Input",ExpressionUUID->"a56e1408-53a4-433a-8cb8-1b74c191ddae"],
Cell[10999, 368, 3685, 125, 56, "Output",ExpressionUUID->"1d7312bb-d8f5-4277-9ed2-281fcd52c887"],
Cell[14687, 495, 216, 4, 33, "Output",ExpressionUUID->"56871ed1-8744-441a-b909-1013137780d0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14952, 505, 159, 3, 53, "Subsection",ExpressionUUID->"ef614d31-d249-4832-b06c-667cf059a2e3"],
Cell[CellGroupData[{
Cell[15136, 512, 537, 13, 51, "Input",ExpressionUUID->"9d5528ac-cd18-431e-8f59-d988340f4284"],
Cell[15676, 527, 3877, 136, 104, "Output",ExpressionUUID->"a8830105-9b34-43c0-9e77-cd9b4e764c28"],
Cell[19556, 665, 219, 4, 33, "Output",ExpressionUUID->"8c800ea4-9b0f-4ec4-a494-2c32de60fe80"]
}, Open  ]],
Cell[19790, 672, 385, 12, 33, "Text",ExpressionUUID->"0d9908c9-6e64-4033-933c-6a0fd24025ac"],
Cell[CellGroupData[{
Cell[20200, 688, 621, 15, 51, "Input",ExpressionUUID->"006b8b00-0c24-4d52-9c59-d9987bcd3b5f"],
Cell[20824, 705, 8601, 306, 157, "Output",ExpressionUUID->"9f6f1e19-36b5-481c-866f-f76a18f7a954"],
Cell[29428, 1013, 243, 5, 33, "Output",ExpressionUUID->"562d955c-f317-48e2-8cff-a316193537f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29720, 1024, 157, 3, 53, "Subsection",ExpressionUUID->"e11bfc27-72d9-4cb3-a8c8-be7a76c42000"],
Cell[29880, 1029, 596, 14, 55, "Text",ExpressionUUID->"7015288e-0295-4e9f-a540-63f57b51a641"],
Cell[CellGroupData[{
Cell[30501, 1047, 1041, 26, 51, "Input",ExpressionUUID->"33b75d4d-85d5-4160-96a8-f8887dfdfe6b"],
Cell[31545, 1075, 28375, 992, 419, "Output",ExpressionUUID->"21ae54b9-82b5-429a-bd59-ab92708ac348"],
Cell[59923, 2069, 297, 5, 33, "Output",ExpressionUUID->"2731d10e-5d26-42d3-a50a-3c99a20d4958"]
}, Open  ]],
Cell[60235, 2077, 196, 3, 33, "Text",ExpressionUUID->"655f8e93-f0c9-432e-8d17-77caaf84bb0a"],
Cell[CellGroupData[{
Cell[60456, 2084, 897, 24, 51, "Input",ExpressionUUID->"3e11a253-4eb4-4439-b8d6-30109b823f54"],
Cell[61356, 2110, 28277, 991, 419, "Output",ExpressionUUID->"b0882416-383c-4ae7-8058-5c773b809049"],
Cell[89636, 3103, 195, 4, 33, "Output",ExpressionUUID->"c0c503f9-e375-4863-973a-52d7e0fe6156"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89892, 3114, 168, 3, 65, "Section",ExpressionUUID->"c9a04595-1484-4e67-b5a2-ed7463dee1b2"],
Cell[CellGroupData[{
Cell[90085, 3121, 299, 5, 29, "Input",ExpressionUUID->"73ec9bbb-55e6-436a-9577-5a0270cc4adf"],
Cell[90387, 3128, 25425, 813, 479, "Output",ExpressionUUID->"4f0399cc-7953-4530-b979-92ee5cc607e6"]
}, Open  ]],
Cell[115827, 3944, 159, 3, 33, "Text",ExpressionUUID->"80aa8b27-8766-4610-ad05-5e1858c58ddc"],
Cell[CellGroupData[{
Cell[116011, 3951, 1736, 46, 53, "Input",ExpressionUUID->"8dff3a17-87c3-4001-a805-35934f65a64b"],
Cell[117750, 3999, 1977, 45, 73, "Output",ExpressionUUID->"410dd996-72f6-42be-9344-c49e06bf359b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119764, 4049, 1644, 45, 53, "Input",ExpressionUUID->"46dc084f-5fae-409e-a4a3-db810df091cf"],
Cell[121411, 4096, 365, 7, 33, "Output",ExpressionUUID->"f6798fa2-f067-48b6-9b2c-e4d5d547ee9b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/identities.m <==
{"Eq. (3.8)" -> Log[x]^2 + 4*Subscript[Li, 2][(1 - x)/2] + 
    4*Subscript[Li, 2][-1/2*(1 - x)/x] - 
    2*Subscript[Li, 2][-1/4*(1 - x)^2/x] == 0, 
 "Eq. (3.9)" -> Subscript[L, 3][(1 - x)/2] - 
    Subscript[L, 3][(-4*x)/(1 - x)^2]/4 + Subscript[L, 3][(-2*x)/(1 - x)] - 
    Subscript[L, 3][(4*x)/(1 + x)^2]/4 + Subscript[L, 3][(2*x)/(1 + x)] + 
    Subscript[L, 3][(1 + x)/2] == (7*Subscript[\[Zeta], 3])/4, 
 "Eq. (3.10)" -> Subscript[OverTilde[L], 3][(1 - x)/2] - 
    Subscript[OverTilde[L], 3][(-4*x)/(1 - x)^2]/4 + 
    Subscript[OverTilde[L], 3][(-2*x)/(1 - x)] - 
    Subscript[OverTilde[L], 3][(4*x)/(1 + x)^2]/4 + 
    Subscript[OverTilde[L], 3][(2*x)/(1 + x)] + Subscript[OverTilde[L], 3][
     (1 + x)/2] == (-3*Log[x]*Subscript[\[Zeta], 2])/2 + 
    (7*Subscript[\[Zeta], 3])/4, "Eq. (3.12)" -> 
  -1/8*Subscript[L, 4][1 - x^(-2)] - Subscript[L, 4][(1 - x)/2] + 
    Subscript[L, 4][1 - x] - Subscript[L, 4][(-4*x)/(1 - x)^2]/8 + 
    Subscript[L, 4][(-2*x)/(1 - x)] - Subscript[L, 4][x/(-1 + x)] - 
    Subscript[L, 4][(4*x)/(1 + x)^2]/8 - Subscript[L, 4][(1 + x)^(-1)] - 
    Subscript[L, 4][x/(1 + x)] + Subscript[L, 4][(2*x)/(1 + x)] - 
    Subscript[L, 4][(1 + x)/2] - Subscript[L, 4][1 - x^2]/8 == 
   -1/12*Log[2]^4 + (Log[2]^2*Subscript[\[Zeta], 2])/2 + 
    (3*Subscript[\[Zeta], 2]^2)/80 - (7*Log[2]*Subscript[\[Zeta], 3])/4 - 
    2*Subscript[Li, 4][1/2], "Eq. (3.15)" -> 
  -Subscript[L, 2][-((1 - x)^2/x)] + Subscript[L, 2][(1 - x)*x] - 
    Subscript[L, 2][-(x^2/(1 - x))] == Subscript[\[Zeta], 2], 
 "Eq. (3.16)" -> -Subscript[L, 3][-((1 - x)^2/x)] + 
    2*Subscript[L, 3][(1 - x)*x] - Subscript[L, 3][-(x^2/(1 - x))] - 
    3*Subscript[L, 3][(1 - x)/(1 - x + x^2)] - 
    3*Subscript[L, 3][x/(1 - x + x^2)] + 3*Subscript[L, 3][1 - x + x^2] == 0, 
 "Eq. (3.17)" -> -Subscript[L, 4][-((1 - x)^2/x)] + 
    Subscript[L, 4][(1 - x)*x] - Subscript[L, 4][-(x^2/(1 - x))] + 
    3*Subscript[L, 4][(1 - x)/(1 - x + x^2)] - 
    (3*Subscript[L, 4][(1 - x)^2/(1 - x + x^2)])/2 + 
    3*Subscript[L, 4][x/(1 - x + x^2)] + 
    3*Subscript[L, 4][-(((1 - x)*x)/(1 - x + x^2))] - 
    (3*Subscript[L, 4][x^2/(1 - x + x^2)])/2 + 
    (3*Subscript[L, 4][1 - x + x^2])/2 == (19*Subscript[\[Zeta], 4])/4, 
 "Eq. (3.20)" -> -Subscript[L, 2][x] - Subscript[L, 2][y] + 
    Subscript[L, 2][x*y] + Subscript[L, 2][(x*(1 - y))/(1 - x*y)] + 
    Subscript[L, 2][((1 - x)*y)/(1 - x*y)] == 0, 
 "Eq. (3.22)" -> -Subscript[L, 3][x] + Subscript[L, 3][(x - y)/(1 - y)] + 
    Subscript[L, 3][x/y]/2 - Subscript[L, 3][(x*(1 - y))/((1 - x)*y)] + 
    Subscript[L, 3][(x*(1 - y)^2)/((1 - x)^2*y)]/2 - Subscript[L, 3][y] + 
    Subscript[L, 3][x*y]/2 + Subscript[L, 3][(-x + y)/(1 - x)] + 
    Subscript[L, 3][(1 - x)/(1 - x*y)] + Subscript[L, 3][(1 - y)/(1 - x*y)] + 
    Subscript[L, 3][(x*(1 - y))/(1 - x*y)] + Subscript[L, 3][
     ((1 - x)*y)/(1 - x*y)] == 2*Subscript[\[Zeta], 3], 
 "Eq. (3.25)" -> Subscript[L, 3][x] + Subscript[L, 3][
     -((x*(1 - y))/(1 - x))] + Subscript[L, 3][y] - Subscript[L, 3][x*y] + 
    Subscript[L, 3][-(((1 - x)*y)/(1 - y))] + Subscript[L, 3][
     -((x*(1 - z))/(1 - x))] + Subscript[L, 3][-((y*(1 - z))/(1 - y))] + 
    Subscript[L, 3][z] - Subscript[L, 3][x*z] - Subscript[L, 3][y*z] + 
    Subscript[L, 3][x*y*z] + Subscript[L, 3][-(((1 - x)*z)/(1 - z))] + 
    Subscript[L, 3][-(((1 - y)*z)/(1 - z))] + Subscript[L, 3][
     (1 - x)/(1 - x*y*z)] + Subscript[L, 3][(1 - y)/(1 - x*y*z)] + 
    Subscript[L, 3][(1 - z)/(1 - x*y*z)] - Subscript[L, 3][
     -((x*(1 - y)*(1 - z))/((1 - x)*(1 - x*y*z)))] + 
    Subscript[L, 3][(x*y*(1 - z))/(1 - x*y*z)] - 
    Subscript[L, 3][-(((1 - x)*y*(1 - z))/((1 - y)*(1 - x*y*z)))] + 
    Subscript[L, 3][(x*(1 - y)*z)/(1 - x*y*z)] + 
    Subscript[L, 3][((1 - x)*y*z)/(1 - x*y*z)] - 
    Subscript[L, 3][-(((1 - x)*(1 - y)*z)/((1 - z)*(1 - x*y*z)))] == 
   3*Subscript[\[Zeta], 3], "Eq. (3.26)" -> 
  Subscript[OverTilde[L], 3][x] + Subscript[OverTilde[L], 3][
     -((x*(1 - y))/(1 - x))] + Subscript[OverTilde[L], 3][y] - 
    Subscript[OverTilde[L], 3][x*y] + Subscript[OverTilde[L], 3][
     -(((1 - x)*y)/(1 - y))] + Subscript[OverTilde[L], 3][
     -((x*(1 - z))/(1 - x))] + Subscript[OverTilde[L], 3][
     -((y*(1 - z))/(1 - y))] + Subscript[OverTilde[L], 3][z] - 
    Subscript[OverTilde[L], 3][x*z] - Subscript[OverTilde[L], 3][y*z] + 
    Subscript[OverTilde[L], 3][x*y*z] + Subscript[OverTilde[L], 3][
     -(((1 - x)*z)/(1 - z))] + Subscript[OverTilde[L], 3][
     -(((1 - y)*z)/(1 - z))] + Subscript[OverTilde[L], 3][
     (1 - x)/(1 - x*y*z)] + Subscript[OverTilde[L], 3][(1 - y)/(1 - x*y*z)] + 
    Subscript[OverTilde[L], 3][(1 - z)/(1 - x*y*z)] - 
    Subscript[OverTilde[L], 3][-((x*(1 - y)*(1 - z))/
       ((1 - x)*(1 - x*y*z)))] + Subscript[OverTilde[L], 3][
     (x*y*(1 - z))/(1 - x*y*z)] - Subscript[OverTilde[L], 3][
     -(((1 - x)*y*(1 - z))/((1 - y)*(1 - x*y*z)))] + 
    Subscript[OverTilde[L], 3][(x*(1 - y)*z)/(1 - x*y*z)] + 
    Subscript[OverTilde[L], 3][((1 - x)*y*z)/(1 - x*y*z)] - 
    Subscript[OverTilde[L], 3][-(((1 - x)*(1 - y)*z)/
       ((1 - z)*(1 - x*y*z)))] == -3*Log[x*y*z]*Subscript[\[Zeta], 2] + 
    3*Subscript[\[Zeta], 3]}

